ACon$^2$: Adaptive Conformal Consensus for Provable Blockchain Oracles

Blockchains with smart contracts are distributed ledger systems that achieve block-state consistency among distributed nodes by only allowing deterministic operations of smart contracts. However, the power of smart contracts is enabled by interacting with stochastic off-chain data, which in turn opens the possibility to undermine the block-state consistency. To address this issue, an oracle smart contract is used to provide a single consistent source of external data; but, simultaneously, this introduces a single point of failure, which is called the oracle problem. To address the oracle problem, we propose an adaptive conformal consensus (ACon$^2$) algorithm that derives a consensus set of data from multiple oracle contracts via the recent advance in online uncertainty quantification learning. Interesting, the consensus set provides a desired correctness guarantee under distribution shift and Byzantine adversaries. We demonstrate the efficacy of the proposed algorithm on two price datasets and an Ethereum case study. In particular, the Solidity implementation of the proposed algorithm shows the potential practicality of the proposed algorithm, implying that online machine learning algorithms are applicable to address security issues in blockchains.

==> fig/cpfigs.sh <==
NAME=one_source_INV_ETH_SushiSwap_K_1_beta_0
DIR=INV_ETH/$NAME
FIGROOTDIR=~/Research/code/prediction-consensus/python
mkdir -p $DIR
cp $FIGROOTDIR/output/$NAME/figs/plot_ps.* $DIR
cp $FIGROOTDIR/output/$NAME/figs/plot_miscoverage.* $DIR

NAME=two_sources_INV_ETH_SushiSwap_UniswapV2_K_2_beta_1
DIR=INV_ETH/$NAME
mkdir -p $DIR
cp $FIGROOTDIR/output/$NAME/figs/plot_ps.* $DIR
cp $FIGROOTDIR/output/$NAME/figs/plot_miscoverage.* $DIR

NAME=three_sources_INV_ETH_SushiSwap_UniswapV2_coinbase_K_3_beta_1
DIR=INV_ETH/$NAME
mkdir -p $DIR
cp $FIGROOTDIR/output/$NAME/figs/plot_ps.* $DIR
cp $FIGROOTDIR/output/$NAME/figs/plot_miscoverage.* $DIR

NAME=all
DIR=INV_ETH/$NAME
mkdir -p $DIR
cp $FIGROOTDIR/output/one_source_INV_ETH_SushiSwap_K_1_beta_0_two_sources_INV_ETH_SushiSwap_UniswapV2_K_2_beta_1_three_sources_INV_ETH_SushiSwap_UniswapV2_coinbase_K_3_beta_1/figs/plot_size.* $DIR

NAME=one_source_USD_ETH_UniswapV2_K_1_beta_0
DIR=USD_ETH/$NAME
mkdir -p $DIR
cp $FIGROOTDIR/output/$NAME/figs/plot_ps.* $DIR
cp $FIGROOTDIR/output/$NAME/figs/plot_miscoverage.* $DIR

NAME=two_sources_USD_ETH_UniswapV2_coinbase_K_2_beta_1
DIR=USD_ETH/$NAME
mkdir -p $DIR
cp $FIGROOTDIR/output/$NAME/figs/plot_ps.* $DIR
cp $FIGROOTDIR/output/$NAME/figs/plot_miscoverage.* $DIR

NAME=three_sources_USD_ETH_UniswapV2_coinbase_binance_K_3_beta_1
DIR=USD_ETH/$NAME
mkdir -p $DIR
cp $FIGROOTDIR/output/$NAME/figs/plot_ps.* $DIR
cp $FIGROOTDIR/output/$NAME/figs/plot_miscoverage.* $DIR

NAME=all
DIR=USD_ETH/$NAME
mkdir -p $DIR
cp $FIGROOTDIR/output/one_source_USD_ETH_UniswapV2_K_1_beta_0_two_sources_USD_ETH_UniswapV2_coinbase_K_2_beta_1_three_sources_USD_ETH_UniswapV2_coinbase_binance_K_3_beta_1/figs/plot_size.* $DIR

# baseline
NAME=three_sources_OneSigma_USD_ETH_UniswapV2_coinbase_binance_K_3_beta_1
DIR=USD_ETH/$NAME
mkdir -p $DIR
cp $FIGROOTDIR/output/$NAME/figs/plot_ps.* $DIR
cp $FIGROOTDIR/output/$NAME/figs/plot_miscoverage.* $DIR

# sim
FIGROOTDIR=~/Research/code/prediction-consensus/solidity
DIR=sim
mkdir -p $DIR
cp $FIGROOTDIR/output/figs/acon2/plot-error-var-K-* $DIR
cp $FIGROOTDIR/output/figs/acon2/plot-ps-K-3-alpha-0d01-iter-1.pdf $DIR
cp $FIGROOTDIR/output/figs/acon2/plot-error-var-K-3-alpha-0d01.pdf $DIR

# highlight
FIGROOTDIR=~/Research/code/prediction-consensus/python
DIR=highlight
mkdir -p $DIR
cp $FIGROOTDIR/output/highlight/figs/plot_ps.* $DIR 

